JAXVacua -- A Framework for Sampling String Vacua

Moduli stabilisation in string compactifications with many light scalars remains a major blind-spot in the string landscape. In these regimes, analytic methods cease to work for generic choices of UV parameters which is why numerical techniques have to be exploited. In this paper, we implement algorithms based on JAX, heavily utilising automatic differentiation, just-in-time compilation and parallelisation features, to efficiently construct string vacua. This implementation provides a golden opportunity to efficiently analyse large unexplored regions of the string landscape. As a first example, we apply our techniques to the search of Type IIB flux vacua in Calabi-Yau orientifold compactifications. We argue that our methods only scale mildly with the Hodge numbers making exhaustive studies of low energy effective field theories with $\mathcal{O}(100)$ scalar fields feasible. Using small computing resources, we are able to construct $\mathcal{O}(10^6)$ flux vacua per geometry with $h^{1,2}\geq 2$, vastly out-performing previous systematic searches. In particular, we showcase the efficiency of our methods by presenting generic vacua with fluxes below the tadpole constraint set by the orientifold with up to $h^{1,2}=25$ complex structure moduli.

==> anc/h12_10/intersection_numbers.txt <==
0,0,0,209
0,0,1,30
0,0,2,15
0,0,3,396
0,0,4,156
0,0,9,6
0,1,2,6
0,1,3,36
0,1,4,18
0,1,9,6
0,2,2,-21
0,2,3,60
0,3,3,228
0,3,4,204
0,4,4,36
0,9,9,-12
1,1,1,-1
1,1,5,3
1,2,2,-6
1,2,3,12
1,2,6,6
1,3,3,6
1,3,4,12
1,4,8,6
1,5,5,-9
1,5,7,6
1,5,9,6
1,6,6,-6
1,7,7,-6
1,7,8,6
1,8,8,-6
1,9,9,-6
2,2,2,2
2,2,3,-24
2,2,6,9
2,3,3,42
2,6,6,-15
3,3,3,36
3,3,4,66
3,4,4,24
4,4,8,12
4,8,8,-18
5,5,5,9
5,5,7,-9
5,5,9,-9
5,7,7,3
5,7,9,6
5,9,9,3
6,6,6,8
7,7,7,7
7,7,8,-12
7,7,9,-3
7,8,8,6
7,9,9,-3
8,8,8,8
9,9,9,7


==> anc/h12_10/polytope_points.txt <==
0,0,0,0
1,-1,-1,-1
-1,-1,-1,0
-1,-1,0,-1
-1,0,2,2
-1,1,2,2
-1,2,-1,-1
-1,-1,-1,-1
-1,-1,1,1
-1,0,-1,-1
-1,1,-1,-1
0,-1,-1,-1
0,-1,0,0
-1,-1,0,0
0,0,-1,-1
-1,0,0,0
-1,0,1,1
-1,1,0,0
-1,1,1,1


==> anc/h12_10/second_chern_class.txt <==
290
26
8
180
72
-6
-4
-2
-4
-2


==> anc/h12_10/triangulation_simplices.txt <==
0,1,2,4,5
0,1,2,4,12
0,1,2,5,6
0,1,2,6,14
0,1,2,11,12
0,1,2,11,14
0,1,3,4,5
0,1,3,4,12
0,1,3,5,6
0,1,3,6,14
0,1,3,11,12
0,1,3,11,14
0,2,3,7,9
0,2,3,7,11
0,2,3,9,13
0,2,3,11,13
0,2,4,5,8
0,2,4,8,12
0,2,5,6,10
0,2,5,8,10
0,2,6,10,14
0,2,7,9,11
0,2,8,10,13
0,2,8,12,13
0,2,9,10,13
0,2,9,10,14
0,2,9,11,14
0,2,11,12,13
0,3,4,5,8
0,3,4,8,12
0,3,5,6,10
0,3,5,8,10
0,3,6,10,14
0,3,7,9,11
0,3,8,10,13
0,3,8,12,13
0,3,9,10,13
0,3,9,10,14
0,3,9,11,14
0,3,11,12,13


==> anc/h12_15/intersection_numbers.txt <==
0,0,0,356
0,0,1,21
0,0,2,711
0,0,4,297
0,0,5,30
0,0,14,6
0,1,1,-9
0,1,2,24
0,1,4,18
0,2,2,471
0,2,4,396
0,2,5,42
0,3,3,-6
0,3,14,6
0,4,4,81
0,4,5,18
0,5,14,6
0,14,14,-12
1,1,1,-4
1,1,2,-6
1,1,7,-3
1,2,2,6
1,2,4,12
1,4,11,6
1,7,7,-3
1,7,8,6
1,8,8,-6
1,8,9,6
1,9,9,-6
1,9,10,6
1,10,10,-6
1,10,11,6
1,11,11,-6
2,2,2,102
2,2,4,132
2,2,5,12
2,2,13,9
2,4,4,54
2,4,5,12
2,5,13,6
2,13,13,-15
3,3,3,8
3,3,6,-6
3,6,14,6
3,14,14,-6
4,4,11,27
4,5,11,6
4,11,11,-33
5,6,6,-6
5,6,12,6
5,6,14,6
5,7,7,-6
5,7,8,6
5,8,8,-6
5,8,9,6
5,9,9,-6
5,9,10,6
5,10,10,-6
5,10,11,6
5,11,11,-6
5,12,12,-6
5,12,13,6
5,13,13,-6
5,14,14,-6
6,6,6,6
6,6,12,-3
6,6,14,-6
6,12,12,-3
7,7,7,7
7,7,8,-9
7,8,8,3
8,8,8,8
8,8,9,-15
8,9,9,9
9,9,9,8
9,9,10,-21
9,10,10,15
10,10,10,8
10,10,11,-27
10,11,11,21
11,11,11,8
12,12,12,8
12,12,13,-9
12,13,13,3
13,13,13,8
14,14,14,8


==> anc/h12_15/polytope_points.txt <==
0,0,0,0
1,-1,-1,-1
-1,-1,0,2
-1,2,1,-1
-1,-1,0,-1
-1,-1,1,6
-1,-1,2,-1
-1,0,0,-1
-1,-1,0,0
-1,-1,0,1
-1,-1,1,-1
-1,-1,1,0
-1,-1,1,1
-1,-1,1,2
-1,-1,1,3
-1,-1,1,4
-1,-1,1,5
-1,0,1,-1
-1,1,1,-1
0,-1,0,-1
-1,0,1,0
-1,0,1,1
-1,0,1,2
-1,0,1,3
-1,1,1,0
-1,1,1,1
0,-1,0,0
0,-1,0,1
0,-1,0,2
0,0,0,-1


==> anc/h12_15/second_chern_class.txt <==
452
20
300
-4
132
24
0
-2
-4
-4
-4
-4
-4
-4
-4


==> anc/h12_15/triangulation_simplices.txt <==
0,1,2,3,5
0,1,2,3,7
0,1,2,5,16
0,1,2,7,9
0,1,2,9,12
0,1,2,12,13
0,1,2,13,14
0,1,2,14,15
0,1,2,15,16
0,1,3,5,6
0,1,3,6,18
0,1,3,7,18
0,1,4,7,8
0,1,4,7,19
0,1,4,8,19
0,1,5,6,16
0,1,6,12,13
0,1,6,12,19
0,1,6,13,14
0,1,6,14,15
0,1,6,15,16
0,1,6,18,19
0,1,7,8,9
0,1,7,18,19
0,1,8,9,19
0,1,9,12,19
0,2,3,5,16
0,2,3,7,9
0,2,3,9,18
0,2,3,13,14
0,2,3,13,18
0,2,3,14,15
0,2,3,15,16
0,2,9,12,18
0,2,12,13,18
0,3,5,6,16
0,3,6,13,14
0,3,6,13,18
0,3,6,14,15
0,3,6,15,16
0,3,7,9,18
0,4,7,8,10
0,4,7,10,19
0,4,8,10,19
0,6,10,11,17
0,6,10,11,19
0,6,10,17,19
0,6,11,12,17
0,6,11,12,19
0,6,12,13,18
0,6,12,17,18
0,6,17,18,19
0,7,8,9,11
0,7,8,10,11
0,7,9,11,12
0,7,9,12,18
0,7,10,11,17
0,7,10,17,19
0,7,11,12,17
0,7,12,17,18
0,7,17,18,19
0,8,9,11,19
0,8,10,11,19
0,9,11,12,19


==> anc/h12_20/intersection_numbers.txt <==
0,1,6,18
0,2,11,6
2,17,19,6
0,6,11,6
1,3,6,18
1,18,19,6
1,3,18,6
2,4,9,6
2,4,7,6
2,4,11,6
2,7,8,6
2,8,10,6
2,9,15,6
2,10,13,6
2,13,17,6
3,5,11,6
3,5,12,6
3,5,16,6
3,6,11,6
3,14,17,6
3,17,18,6
3,12,14,6
4,5,7,6
4,5,9,6
4,5,11,6
5,7,8,6
5,8,10,6
5,10,12,6
5,9,15,6
5,15,16,6
17,18,19,6
10,12,13,6
12,13,14,6
13,14,17,6
0,0,0,310
0,0,2,30
0,0,6,12
0,0,11,3
0,0,1,3
0,1,1,-9
0,6,6,-18
0,11,11,-9
1,6,6,-18
2,11,11,-6
2,15,15,-6
2,17,17,-6
2,19,19,-6
6,6,6,8
11,11,11,6
15,15,15,7
17,17,17,6
17,17,19,-27
17,19,19,21
19,19,19,6
1,1,19,-3
1,3,3,-6
1,18,18,-6
1,19,19,-3
3,3,3,3
3,3,6,-12
3,3,16,3
3,6,6,6
3,16,16,-9
15,15,16,-3
15,16,16,-3
16,16,16,8
18,18,18,8
18,18,19,-6
4,4,4,8
2,4,4,-6
4,4,7,-6
4,4,9,-6
4,4,11,-6
2,7,7,-6
2,9,9,-6
7,7,7,8
7,7,8,-12
7,8,8,6
2,8,8,-6
8,8,8,8
8,8,10,-18
2,10,10,-6
8,10,10,12
9,9,9,8
9,9,15,-12
9,15,15,6
10,10,10,7
10,10,13,-21
10,13,13,15
2,13,13,-6
13,13,13,7
13,13,17,-24
13,17,17,18
3,3,11,-3
3,3,14,3
3,3,17,-3
3,11,11,-3
3,14,14,-9
3,17,17,-3
3,18,18,-6
5,5,5,3
3,5,5,-6
5,5,11,-6
5,5,12,3
3,12,12,-6
5,12,12,-9
5,16,16,-6
6,6,11,-6
12,12,12,7
12,14,14,-6
14,14,14,8
14,14,17,-6
17,18,18,-6
4,4,5,-6
5,7,7,-6
5,9,9,-6
5,5,10,-3
5,5,15,-3
5,10,10,-3
5,15,15,-3
5,8,8,-6
10,10,12,-3
10,12,12,-3
12,13,13,-3
12,12,13,-3
13,13,14,-3
13,14,14,-3


==> anc/h12_20/polytope_points.txt <==
0,0,0,0
1,0,0,0
0,1,0,0
-2,-2,-1,2
0,0,1,0
-29,-19,-8,-1
-5,-4,-2,2
0,0,0,1
-21,-14,-6,0
-13,-9,-4,1
-2,-2,-1,1
-1,-1,0,1
-18,-12,-5,0
-15,-10,-4,0
-14,-9,-4,0
-12,-8,-3,0
-10,-7,-3,0
-10,-7,-3,1
-9,-6,-2,0
-7,-5,-2,1
-7,-4,-2,0
-6,-4,-2,1
-6,-4,-1,0
-4,-3,-1,1
-3,-2,0,0
-11,-7,-3,0
-8,-5,-2,0
-7,-5,-2,0
-5,-3,-1,0
-4,-3,-1,0
-4,-2,-1,0
-3,-2,-1,0
-3,-2,-1,1
-2,-1,0,0
-1,-1,0,0
-1,0,0,0


==> anc/h12_20/second_chern_class.txt <==
400
12
24
6
-4
6
-4
-4
-4
-4
-2
0
-2
-2
-4
-2
-4
0
-4
0


==> anc/h12_20/triangulation_simplices.txt <==
0,1,2,3,7
0,1,2,3,10
0,1,2,4,5
0,1,2,4,7
0,1,2,5,20
0,1,2,10,20
0,1,3,7,11
0,1,3,10,11
0,1,4,5,24
0,1,4,7,11
0,1,4,11,24
0,1,5,16,20
0,1,5,16,22
0,1,5,22,24
0,1,10,11,24
0,1,10,16,20
0,1,10,16,22
0,1,10,22,24
0,2,3,6,10
0,2,3,6,21
0,2,3,7,11
0,2,3,11,24
0,2,3,21,23
0,2,3,23,24
0,2,4,5,24
0,2,4,7,11
0,2,4,11,24
0,2,5,20,24
0,2,6,10,21
0,2,10,20,21
0,2,20,21,23
0,2,20,23,24
0,3,6,10,23
0,3,6,21,23
0,3,10,11,24
0,3,10,23,24
0,5,8,12,14
0,5,8,12,16
0,5,8,14,16
0,5,12,13,14
0,5,12,13,16
0,5,13,14,15
0,5,13,15,16
0,5,14,15,20
0,5,14,16,20
0,5,15,16,18
0,5,15,18,20
0,5,16,18,22
0,5,18,20,22
0,5,20,22,24
0,6,9,16,17
0,6,9,16,21
0,6,9,17,21
0,6,10,16,19
0,6,10,16,21
0,6,10,19,22
0,6,10,22,23
0,6,16,17,19
0,6,17,19,21
0,6,19,21,22
0,6,21,22,23
0,8,9,12,14
0,8,9,12,16
0,8,9,14,16
0,9,12,13,14
0,9,12,13,16
0,9,13,14,15
0,9,13,15,16
0,9,14,15,17
0,9,14,16,20
0,9,14,17,20
0,9,15,16,17
0,9,16,20,21
0,9,17,20,21
0,10,16,19,22
0,10,16,20,21
0,10,22,23,24
0,14,15,17,20
0,15,16,17,18
0,15,17,18,20
0,16,17,18,19
0,16,18,19,22
0,17,18,19,20
0,17,19,20,21
0,18,19,20,22
0,19,20,21,22
0,20,21,22,23
0,20,22,23,24


==> anc/h12_25/intersection_numbers.txt <==
0,0,0,214
0,0,1,420
0,0,2,177
0,0,3,3
0,0,4,24
0,0,5,3
0,0,7,12
0,0,12,12
0,0,24,3
0,1,1,270
0,1,2,228
0,1,3,6
0,1,4,36
0,1,7,24
0,1,12,6
0,2,2,45
0,2,4,12
0,2,5,6
0,2,7,12
0,2,11,6
0,3,3,-9
0,3,7,12
0,3,11,6
0,3,12,18
0,4,4,-12
0,4,5,12
0,5,5,-9
0,5,8,6
0,7,7,-12
0,8,8,-6
0,11,11,-6
0,12,12,-18
0,12,24,6
0,24,24,-9
1,1,1,56
1,1,2,72
1,1,4,12
1,1,7,12
1,1,23,6
1,2,2,30
1,2,4,12
1,2,7,12
1,3,3,-6
1,3,6,6
1,3,7,12
1,4,4,-6
1,6,6,-6
1,6,12,6
1,6,22,6
1,7,7,-12
1,12,12,-6
1,22,22,-6
1,22,23,6
1,23,23,-12
2,2,17,15
2,4,4,-6
2,4,5,12
2,5,5,-6
2,5,17,6
2,7,7,-6
2,7,11,12
2,11,11,-6
2,11,17,6
2,17,17,-21
3,3,3,-1
3,3,6,6
3,3,11,-3
3,3,18,-3
3,6,6,-12
3,6,12,18
3,6,18,6
3,7,7,-6
3,7,11,12
3,11,11,-3
3,11,20,6
3,12,12,-18
3,18,18,-3
3,18,19,6
3,19,19,-6
3,19,20,6
3,20,20,-6
4,4,4,-4
4,4,5,12
4,5,5,-18
4,5,8,12
4,8,8,-12
5,5,5,4
5,5,8,6
5,5,13,-3
5,8,8,-12
5,8,13,6
5,13,13,-3
5,13,14,6
5,14,14,-6
5,14,15,6
5,15,15,-6
5,15,16,6
5,16,16,-6
5,16,17,6
5,17,17,-6
6,6,6,7
6,6,10,-3
6,6,12,-15
6,6,18,-3
6,6,22,3
6,10,10,-3
6,10,12,6
6,10,18,6
6,10,22,6
6,12,12,9
6,18,18,-3
6,22,22,-9
7,7,7,4
7,11,11,-12
8,8,8,7
8,8,13,-3
8,13,13,-3
9,9,9,5
9,9,10,-3
9,9,12,-3
9,9,21,-3
9,9,24,-3
9,10,10,-3
9,10,12,6
9,10,21,6
9,12,12,-3
9,12,24,6
9,21,21,-3
9,24,24,-3
10,10,10,6
10,10,12,-6
10,10,18,-3
10,10,21,-3
10,10,22,-3
10,18,18,-3
10,21,21,-3
10,21,22,6
10,22,22,-3
11,11,11,5
11,11,15,-3
11,11,20,3
11,15,15,-3
11,15,16,6
11,15,20,6
11,16,16,-6
11,16,17,6
11,17,17,-6
11,20,20,-9
12,12,12,6
12,24,24,-6
13,13,13,6
13,13,14,-3
13,13,18,-3
13,13,19,-3
13,14,14,-3
13,14,19,6
13,18,18,-3
13,18,19,6
13,19,19,-3
14,14,14,7
14,14,15,-6
14,14,19,-3
14,14,20,-3
14,15,20,6
14,19,19,-3
14,19,20,6
14,20,20,-3
15,15,15,7
15,15,16,-9
15,15,20,-3
15,16,16,3
15,20,20,-3
16,16,16,8
16,16,17,-15
16,17,17,9
17,17,17,8
18,18,18,6
18,18,19,-3
18,19,19,-3
19,19,19,7
19,19,20,-6
20,20,20,7
21,21,21,7
21,21,22,-3
21,21,23,-6
21,22,22,-3
21,22,23,6
22,22,22,7
22,23,23,-6
23,23,23,8
24,24,24,8


==> anc/h12_25/polytope_points.txt <==
0,0,0,0
1,-1,-1,-1
-1,2,1,-1
-1,-1,1,6
-1,-1,3,0
-1,0,0,0
-1,-1,0,-1
-1,-1,0,2
-1,-1,3,-1
-1,0,0,-1
-1,0,2,1
-1,-1,0,0
-1,-1,0,1
-1,-1,1,-1
-1,-1,2,-1
-1,-1,2,3
0,-1,1,-1
-1,-1,1,0
-1,-1,1,1
-1,-1,1,2
-1,-1,1,3
-1,-1,1,4
-1,-1,1,5
-1,-1,2,0
-1,-1,2,1
-1,-1,2,2
-1,0,1,-1
-1,0,2,-1
-1,1,1,-1
0,-1,0,-1
-1,0,1,0
-1,0,1,1
-1,0,1,2
-1,0,1,3
-1,0,2,0
-1,1,1,0
-1,1,1,1
0,-1,0,0
0,-1,0,1
0,-1,0,2
0,0,0,-1


==> anc/h12_25/second_chern_class.txt <==
292
188
84
14
20
4
-2
4
-2
2
0
2
0
0
-2
-2
-4
-4
0
-2
-2
-2
-2
-4
-4


==> anc/h12_25/triangulation_simplices.txt <==
0,1,2,3,5
0,1,2,3,10
0,1,2,4,10
0,1,2,4,16
0,1,2,5,9
0,1,2,9,28
0,1,2,16,28
0,1,3,5,7
0,1,3,7,22
0,1,3,10,15
0,1,3,15,22
0,1,4,10,15
0,1,4,15,16
0,1,5,7,12
0,1,5,9,11
0,1,5,11,12
0,1,6,9,11
0,1,6,9,29
0,1,6,11,29
0,1,7,12,18
0,1,7,18,19
0,1,7,19,20
0,1,7,20,21
0,1,7,21,22
0,1,9,28,29
0,1,11,12,29
0,1,12,18,29
0,1,15,16,25
0,1,15,20,21
0,1,15,20,25
0,1,15,21,22
0,1,16,18,19
0,1,16,18,29
0,1,16,19,25
0,1,16,28,29
0,1,19,20,25
0,2,3,5,7
0,2,3,7,22
0,2,3,10,22
0,2,4,8,16
0,2,4,8,27
0,2,4,10,27
0,2,5,7,10
0,2,5,9,28
0,2,5,10,28
0,2,7,10,20
0,2,7,20,21
0,2,7,21,22
0,2,8,16,27
0,2,10,20,21
0,2,10,21,22
0,2,10,27,28
0,2,16,27,28
0,3,10,15,22
0,4,8,16,23
0,4,8,23,27
0,4,10,15,25
0,4,10,23,24
0,4,10,23,27
0,4,10,24,25
0,4,15,16,25
0,4,16,23,24
0,4,16,24,25
0,5,7,10,19
0,5,7,12,18
0,5,7,18,19
0,5,9,11,17
0,5,9,17,26
0,5,9,26,28
0,5,10,17,18
0,5,10,17,26
0,5,10,18,19
0,5,10,26,28
0,5,11,12,17
0,5,12,17,18
0,6,9,11,13
0,6,9,13,29
0,6,11,13,29
0,7,10,19,20
0,8,14,16,23
0,8,14,16,27
0,8,14,23,27
0,9,11,13,17
0,9,13,17,26
0,9,13,26,29
0,9,26,28,29
0,10,15,20,21
0,10,15,20,25
0,10,15,21,22
0,10,17,18,23
0,10,17,23,26
0,10,18,19,24
0,10,18,23,24
0,10,19,20,25
0,10,19,24,25
0,10,23,26,27
0,10,26,27,28
0,11,12,17,29
0,11,13,17,29
0,12,17,18,29
0,13,14,16,17
0,13,14,16,26
0,13,14,17,26
0,13,16,17,29
0,13,16,26,29
0,14,16,17,23
0,14,16,26,27
0,14,17,23,26
0,14,23,26,27
0,16,17,18,23
0,16,17,18,29
0,16,18,19,24
0,16,18,23,24
0,16,19,24,25
0,16,26,27,28
0,16,26,28,29


==> anc/h12_5/intersection_numbers.txt <==
0,0,2,12
0,0,3,6
0,1,2,12
0,1,3,6
0,2,2,42
0,3,3,-12
0,3,4,6
0,4,4,-6
1,1,1,-2
1,2,2,18
1,3,3,-6
2,2,2,48
3,3,3,8
3,3,4,-6
4,4,4,8


==> anc/h12_5/polytope_points.txt <==
0,0,0,0
1,-1,-1,-1
-1,-1,-1,2
-1,-1,0,0
-1,0,-1,0
-1,2,2,1
-1,-1,-1,0
-1,0,0,0
-1,-1,-1,1
0,-1,-1,0
-1,0,0,1
-1,1,1,1


==> anc/h12_5/second_chern_class.txt <==
48
28
156
-4
-4


==> anc/h12_5/triangulation_simplices.txt <==
0,1,2,3,5
0,1,2,3,9
0,1,2,4,5
0,1,2,4,9
0,1,3,4,6
0,1,3,4,7
0,1,3,5,7
0,1,3,6,9
0,1,4,5,7
0,1,4,6,9
0,2,3,5,7
0,2,3,7,8
0,2,3,8,9
0,2,4,5,7
0,2,4,7,8
0,2,4,8,9
0,3,4,6,8
0,3,4,7,8
0,3,6,8,9
0,4,6,8,9

